PAS: A Position-Aware Similarity Measurement for Sequential Recommendation

The common item-based collaborative filtering framework becomes a typical recommendation method when equipped with a certain item-to-item similarity measurement. On one hand, we realize that a well-designed similarity measurement is the key to providing satisfactory recommendation services. On the other hand, similarity measurements designed for sequential recommendation are rarely studied by the recommender systems community. Hence in this paper, we focus on devising a novel similarity measurement called position-aware similarity (PAS) for sequential recommendation. The proposed PAS is, to our knowledge, the first count-based similarity measurement that concurrently captures the sequential patterns from the historical user behavior data and from the item position information within the input sequences. We conduct extensive empirical studies on four public datasets, in which our proposed PAS-based method exhibits competitive performance even compared to the state-of-the-art sequential recommendation methods, including a very recent similarity-based method and two GNN-based methods.

==> fig/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> fig/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "#myfont = matplotlib.font_manager.FontProperties(fname = r'simhei.ttf')\n",
    "\n",
    "\n",
    "import os\n",
    "#os.chdir(r\"C:\\Users\\Douglas\\Desktop\\a\")\n",
    "\n",
    "\n",
    "attr_values = [\n",
    "    \n",
    "0.01862 ,\n",
    "\n",
    "0.01976 ,\n",
    "\n",
    "0.02394 ,\n",
    "\n",
    "0.02356 ,\n",
    "\n",
    "0.02470 ,\n",
    "\n",
    "0.02470 \n",
    "\n",
    "\n",
    "\n",
    "\n",
    "]\n",
    "\n",
    "\n",
    "bot = np.min(attr_values)*0.97\n",
    "attr_values = [x-bot for x in attr_values]\n",
    "col_array=[ 'coral' if e < np.max(attr_values) else 'green' for e in attr_values ]\n",
    "attr_names = [0.0,0.2,0.4,0.6,0.8,1.0]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def draw_bar(values, names, saved_to = True):\n",
    "\n",
    "\n",
    "    d = dict(zip(attr_names,attr_values))\n",
    "    tmp = sorted(d.items(),key = lambda x:1,reverse = False)\n",
    "    attr_code = [i for i in range(len(attr_names))]\n",
    "    plt.figure(figsize=(5,5))\n",
    "    t1 = [v for k,v in tmp]\n",
    "    t2 = [k for k,v in tmp]\n",
    "    plt.bar(attr_code, t1, bottom = bot, color = col_array )\n",
    "    plt.xticks(attr_code,t2,rotation=45)\n",
    "    plt.ylabel(\"1-call@5\")\n",
    "    plt.xlabel(\"Tradeoff Parameter\")\n",
    "    #plt.title('k=5')\n",
    "    if saved_to is not None:\n",
    "        plt.savefig(r'k-40-beauty-m2.pdf', bbox_inches=\"tight\", pad_inches=0.20)\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "    \n",
    "draw_bar(attr_values,attr_names)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

